Updated Magnetized Transport Coefficients: Impact on Laser-Plasmas with Self-Generated or Applied Magnetic Fields

Errors in the Epperlein & Haines [PoF (1986)] transport coefficients were recently found at low electron magnetizations, with new magnetic transport coefficients proposed simultaneously by two teams [Sadler, Walsh & Li, PRL (2021) and Davies, Wen, Ji & Held, PoP (2021)]; these two separate sets of updated coefficients are shown in this paper to be in agreement. The importance of these new coefficients in laser-plasmas with either self-generated or applied magnetic fields is demonstrated. When an external magnetic field is applied, the cross-gradient-Nernst term twists the field structure; this twisting is reduced by the new coefficients in the low magnetization regime. For plasmas where only self-generated magnetic fields are present, the new coefficients are found to result in the magnetic field moving with the Righi-Leduc heat-flow, enhancing the impact of MHD. Simulations of Biermann Battery magnetic fields around ICF hot-spot perturbations are presented, with cross-gradient-Nernst transport increasing spike penetration.

==> Coefficients/Plot_Ratios_Coefficients.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 14 19:25:17 2021

@author: walsh34
"""


import numpy as np
import matplotlib.pyplot as plt
import sys
sys.path.insert(1, 'C:/Users/walsh34/OneDrive - LLNL/Python/Basic_Plasma/')
from Transport import gamma_perp_ND,gamma_wedge_ND
from Transport import delta_perp_ND,delta_wedge_ND
from Transport import kappa_wedge_ND,kappa_perp_ND


from Transport import gamma_wedge_ND as gamma_wedge_EH
from Transport import gamma_perp_ND as gamma_perp_EH
from Transport_SWL import SWL_beta_perp as beta_perp_SWL
from Transport_Davies import gamma_wedge_davies,beta_perp_braginskii

beta_perp = np.load('C:/Users/walsh34/OneDrive - LLNL/Python/Basic_Plasma/Coefficients/beta_perp.npy')

wt = np.load('C:/Users/walsh34/OneDrive - LLNL/Python/Basic_Plasma/Coefficients/chi.npy')
Z = np.load('C:/Users/walsh34/OneDrive - LLNL/Python/Basic_Plasma/Coefficients/Z.npy')

nwt = wt.shape[0]
nZ = Z.shape[0]

wt_a = np.zeros(beta_perp.shape)
for iZ in range(0,nZ):
    wt_a[:,iZ] = wt

Z_a = np.zeros(beta_perp.shape)
for iwt in range(0,nwt):
    Z_a[iwt,:] = Z

beta_par = np.zeros(beta_perp.shape)
for iZ in range(0,nZ):
    beta_par[:,iZ] = beta_perp[0,iZ]



gamma_wedge_VFP_Z1 = ((beta_par - beta_perp)/wt_a)[1:,0]
gamma_wedge_EH_Z1 = gamma_wedge_EH(wt[1:],1.)
gamma_perp_EH_Z1 = gamma_perp_EH(wt[1:],1.)
#gamma_wedge_EH_Z100 = gamma_wedge_EH(wt[1:],100.)
gamma_wedge_SWL_Z1 = (beta_perp_SWL(0.,1.) - beta_perp_SWL(wt[1:],1.))/wt[1:]


#beta_perp_tmp = beta_perp_davies(wt[1:],1.)
#beta_par_tmp = beta_perp_davies(0.,1.)
#gamma_wedge_Davies_Z1 = (beta_par_tmp - beta_perp_tmp)/wt[1:]
gamma_wedge_Davies_Z1=gamma_wedge_davies(wt[1:],1.)


beta_par_brag = beta_perp_braginskii(0.,1.)
beta_perp_brag = beta_perp_braginskii(wt[1:],1.)
gamma_wedge_brag = (beta_par_brag - beta_perp_brag)/wt[1:]

f,ax = plt.subplots()
plt.scatter(wt[1:],gamma_wedge_VFP_Z1,label='VFP',color='black',marker='x',s=100)
#plt.plot(wt[1:],gamma_wedge_brag,label='Braginskii',color='blue',linestyle='solid',linewidth=3)

plt.plot(wt[1:],gamma_wedge_EH_Z1,label='Epperlein & Haines',color='rebeccapurple',linestyle='solid',linewidth=3)
plt.plot(wt[1:],gamma_wedge_SWL_Z1,label='Sadler, Walsh, Li',color='teal',linestyle='dashed',linewidth=3)
plt.plot(wt[1:],gamma_wedge_Davies_Z1,label='Davies, Wen, Ji, Held',color='goldenrod',linestyle='dotted',linewidth=3)

ax.set_title('Z=1',fontsize='x-large')
ax.legend()
ax.set_xscale('log')
ax.set_yscale('log')

ax.set_xlabel(r'$\omega_e \tau_e$',fontsize = 'x-large')
ax.set_ylabel(r'$\gamma_{\wedge}$',fontsize='x-large')
ax.set_xlim(1.e-2,100)
ax.set_ylim(1.e-2,0.8)
plt.savefig('Gamma_Wedge.png',dpi=200)


kappa_wedge_old = kappa_wedge_ND(wt[1:],1.)
ratio_old = kappa_wedge_old/gamma_wedge_EH_Z1
wt_old = wt
kappa_perp_old = kappa_perp_ND(wt[1:],1.)
ratio_perp_old = kappa_perp_old/gamma_perp_EH_Z1
#kappa_wedge_old_Z100= kappa_wedge_ND(wt[1:],100.)


kappa_wedge = np.load('kappa_cross.npy')
kappa_perp = np.load('kappa_perp.npy')

beta_cross = np.load('beta_cross.npy')
beta_perp = np.load('beta_perp.npy')

wt = np.load('chi.npy')
Z = np.load('Z.npy')

nwt = wt.shape[0]
nZ = Z.shape[0]

wt_a = np.zeros(kappa_wedge.shape)
for iZ in range(0,nZ):
    wt_a[:,iZ] = wt

Z_a = np.zeros(kappa_wedge.shape)
for iwt in range(0,nwt):
    Z_a[iwt,:] = Z

beta_par = np.zeros(kappa_wedge.shape)
for iZ in range(0,nZ):
    beta_par[:,iZ] = beta_perp[0,iZ]

gamma_perp = beta_cross/wt_a
gamma_wedge = (beta_par - beta_perp)/wt_a



f,ax = plt.subplots()
plt.plot(wt,kappa_perp[:,0]/gamma_perp[:,0],label = r'$\kappa_{\perp}^c/\gamma_{\perp}^c$ ; New Coefficients',color='midnightblue',linestyle='dashdot',linewidth=2)
plt.plot(wt,kappa_wedge[:,0]/gamma_wedge[:,0],label = r'$\kappa_{\wedge}^c/\gamma_{\wedge}^c$ ; New Coefficients',color='midnightblue',linestyle='solid',linewidth=2)
plt.plot(wt_old[1:],ratio_perp_old,label = r'$\kappa_{\perp}^c/\gamma_{\perp}^c$ ; Old Coefficients',color='orange',linestyle='dashdot',linewidth=2)

plt.plot(wt_old[1:],ratio_old,label = r'$\kappa_{\wedge}^c/\gamma_{\wedge}^c$ ; Old Coefficients',color='orange',linestyle='solid',linewidth=2)

#plt.plot(wt,kappa_perp[:,nZ-1]/gamma_perp[:,nZ-1],label = r'$\kappa_{\perp}/\gamma_{\perp}$ ; Z=100',color='sienna',linestyle='solid')
#plt.plot(wt,kappa_wedge[:,nZ-1]/gamma_wedge[:,nZ-1],label = r'$\kappa_{\wedge}/\gamma_{\wedge}$ ; Z=100',color='sienna',linestyle='dashdot')
ax.legend(fontsize='x-large')
ax.set_xlabel(r'$\omega_e \tau_e$',fontsize='x-large')
ax.set_xscale('log')
plt.ylim(-0.1,4.)
plt.xlim(1.e-2,100)
plt.savefig('Coeff_ratios.png',dpi=200)


f,ax = plt.subplots()
plt.plot(wt,kappa_wedge[:,0]/kappa_perp[:,0],label = r'$\kappa_{\wedge}^c/\kappa_{\perp}^c$ ; Z=1',color='midnightblue',linestyle='dashdot',linewidth=3)
plt.plot(wt,kappa_wedge[:,-1]/kappa_perp[:,-1],label = r'$\kappa_{\wedge}^c/\kappa_{\perp}^c$ ; Z=100',color='orange',linestyle='solid',linewidth=3)

#plt.plot(wt,kappa_perp[:,nZ-1]/gamma_perp[:,nZ-1],label = r'$\kappa_{\perp}/\gamma_{\perp}$ ; Z=100',color='sienna',linestyle='solid')
#plt.plot(wt,kappa_wedge[:,nZ-1]/gamma_wedge[:,nZ-1],label = r'$\kappa_{\wedge}/\gamma_{\wedge}$ ; Z=100',color='sienna',linestyle='dashdot')
ax.legend(fontsize='x-large')
ax.set_xlabel(r'$\omega_e \tau_e$',fontsize='x-large')
ax.set_xscale('log')

f,ax = plt.subplots()
plt.plot(wt,kappa_perp[:,5]/gamma_perp[:,5],label = r'$\kappa_{\perp}^c/\gamma_{\perp}^c$',color='firebrick',linestyle='solid',linewidth=3)
plt.plot(wt,kappa_wedge[:,5]/gamma_wedge[:,5],label = r'$\kappa_{\wedge}^c/\gamma_{\wedge}^c$',color='seagreen',linestyle='solid',linewidth=3)
ax.legend(fontsize='x-large',loc='lower left')
ax.set_xlabel(r'$\omega_e \tau_e$',fontsize='x-large')
ax.set_xscale('log')
ax.set_title('Z=6')
ax.set_ylim(0.,2.7)

f,ax = plt.subplots()
plt.plot(wt[1:],kappa_perp[1:,5]*gamma_perp[1,5]/(kappa_perp[1,5]*gamma_perp[1:,5]),label = r'Z=6',color='firebrick',linestyle='solid',linewidth=3)
plt.plot(wt[1:],kappa_perp[1:,0]*gamma_perp[1,0]/(kappa_perp[1,0]*gamma_perp[1:,0]),label = r'Z=1',color='blue',linestyle='solid',linewidth=3)
plt.plot(wt[1:],kappa_perp[1:,-1]*gamma_perp[1,-1]/(kappa_perp[1,-1]*gamma_perp[1:,-1]),label = r'Z=inf',color='yellow',linestyle='solid',linewidth=3)
#plt.plot(wt,kappa_wedge[:,5]*gamma_wedge[0,5]/(kappa_wedge[0,5]*gamma_wedge[:,5]),label = r'$\kappa_{\wedge}^c/\gamma_{\wedge}^c$',color='seagreen',linestyle='solid',linewidth=3)
ax.legend(fontsize='x-large',loc='lower left')
ax.set_xlabel(r'$\omega_e \tau_e$',fontsize='x-large')
ax.set_xscale('log')
ax.set_title('Z=6')

